Practical Prescribed-Time Seeking of a Repulsive Source by Unicycle Angular Velocity Tuning

All the existing source-seeking algorithms for unicycle models in GPS-denied settings guarantee at best an exponential rate of convergence over an infinite interval. Using the recently introduced time-varying feedback tools for prescribed-time stabilization, we achieve source seeking in prescribed time, i.e., the convergence to a small but bounded neighborhood of the source, without the measurements of the position and velocity of the unicycle, in as short a time as the user desires, starting from an arbitrary distance from the source. The practical convergence is established using a singularly perturbed version of the Lie bracket averaging method, combined with time dilation and time contraction operations. The algorithm is robust, provably, even to bounded nonvanishing perturbations and an arbitrarily strong gradient-dependent repulsive velocity drift emanating from the source.

==> Matlab Plots/PT_SS_nonlinear_drift.m <==
%% Simulating Source Seeking Algorithm with a nonlinear drift term
% parameters
clear;
clc;
set(0,'defaulttextinterpreter','latex')
set(0,'DefaultTextFontSize', 15)
set(0,'DefaultTextFontname', 'CMU Serif')
set(0,'DefaultAxesFontSize', 15)
set(0,'DefaultAxesFontName','CMU Serif')



% kappa = -1; kappa that I have used for the simulation of the revised journal paper in Section 7
kappa = 0;
E = kappa * eye(2); 

y = @(x, y) 2.5 + 1/2*cos(2*pi/3.*x) - 1/2 * (x.^2 + y.^2);
y = @(x, y) 3 - 1/2 * (x.^2 + y.^2);
delta_F = @(x1,x2) -[pi/3*sin(2*pi/3*x1) + x1; x2];

r = @(x,y) sqrt(x.^2 + y.^2);
%% Simulate non-linear drift term

 f_drift = @(t,x) E*delta_F(x(1),x(2));


%% Nominal System
t0 = 0;
T = 1;


mu = 0.001;
w = 30;
k = 1.8;


f = @(t,x) [f_drift(t,x) +  sqrt(w) * [cos(x(3)); sin(x(3))];...
                                    w - k/mu *(y(x(1),x(2)) - x(4));...
                                    1/mu * (y(x(1),x(2)) - x(4))];

% tspan = [0, T + 0.5];
tspan = [0, T+4];

x0 = [-2;-2;0;y(-2,-2)];

opts = odeset('RelTol',1e-6,'AbsTol',1e-9);

sol = ode45(f, tspan,x0, opts);

kh = 1;
t = sol.x;
x1 = sol.y(1,:);
x2 = sol.y(2,:);
x3 = sol.y(3,:);
x4 = sol.y(4,:);
xdot = kh*sqrt(w) * cos(x3);
ydot = kh*sqrt(w) * sin(x3);
zdot = 1/mu * (y(x1,x2) - x4);
% r = sqrt(1 + (tan(x3)).^2);

distance_exp = trapz(t,r(xdot,ydot));
% plot(x1,x2)
% grid on;
% axis equal;
%plot(x1,x2);

% plot(t, y(x1,x2))
u1 = sqrt(w)*ones(1,size(t,2));
u2 = (w - k/mu .*(y(x1,x2) - x4));
%% PT-system

v = @(t)  max(0.3,(T - t + t0)./T);
kt = @(t) (1 + t0/T)./v(t).^2; 


f = @(t,x) [f_drift(t,x) + sqrt(w) *kt(t)* [cos(x(3)); sin(x(3))];...
                                    kt(t)*(w - k/mu *(y(x(1),x(2)) - x(4))) ;...
                                    kt(t)/mu * (y(x(1),x(2)) - x(4))];

                                
tspan = [0, T];


sol = ode45(f, tspan,x0, opts);


tpt = sol.x;
x1pt = sol.y(1,:);
x2pt = sol.y(2,:);
x3pt = sol.y(3,:);
x4pt = sol.y(4,:);
u1pt = sqrt(w) *kt(tpt);
u2pt = kt(tpt).*( w - k/mu .*(y(x1pt,x2pt) - x4pt));

xdot = sqrt(w) .* kt(tpt).* cos(x3pt);
ydot = sqrt(w) .* kt(tpt).* sin(x3pt);

distance_pt = trapz(tpt,r(xdot,ydot));
%% PLOTS
kh_s = sprintf(' $k_h = %.1f$',kh);
asy_seek = strcat('Asymptotic Seeker with', kh_s);
asy_seek = 'Asymptotic Seeker';

orange = [0.9290 0.6940 0.1250];
babyblue = [0.3010 0.7450 0.9330];
purple = [0.4940 0.1840 0.5560];
green = [0.4660 0.6740 0.1880];
%% Plots
%% Trajectories
fst = 12/0.64;
figure(1);
subplot(1,2,2)
set(gca,'TickLabelInterpreter', 'latex','FontSize',fst);
fs = 23;
hold on;
plot(t, y(x1,x2),'LineWidth',2,'color',green);
plot(tpt, y(x1pt,x2pt),'LineWidth',1.5,'color',purple);
grid on;
yline(3,'-.','LineWidth',2)
xlabel( '$t$','Interpreter','latex','FontSize', fs)
ylabel('$F(x)$','Interpreter','latex', 'Fontsize',fs)
legend(asy_seek,'PT Seeker', 'Interpreter', 'latex')

subplot(1,2,1)
hold on;
set(gca,'TickLabelInterpreter', 'latex','FontSize',fst);
plot(x1,x2,'LineWidth',2,'color',green);
plot(x1pt,x2pt,'LineWidth',1.5,'color',purple);
xlabel( '$x_1$','Interpreter','latex','FontSize', fs)
ylabel('$x_2$','Interpreter','latex', 'Fontsize',fs)
plot(0, 0, 'x', 'MarkerSize',12,'LineWidth',2.5,'color',[0,0,0])
% axis equal;
grid on;
legend(asy_seek,'PT Seeker','Source $x^* = [0,0]^T$', 'Interpreter', 'latex')


%% Input Plots
% 

figure(2)

subplot(1,2,1)
hold on;
set(gca,'TickLabelInterpreter', 'latex');
% plot(t, u1,'LineWidth',2);
plot(tpt, u1pt, 'LineWidth',2);
ylabel( '$u_1(t)$','Interpreter','latex','FontSize', fs)
xlabel('$t$','Interpreter','latex', 'Fontsize',fs)
% legend(asy_seek,'PT-Seeker', 'Interpreter', 'latex')
grid on;

subplot(1,2,2)
hold on;
set(gca,'TickLabelInterpreter', 'latex');
% plot(t, u2,'LineWidth',2);
plot(tpt, u2pt, 'LineWidth',2);
ylabel( '$u_2(t)$','Interpreter','latex','FontSize', fs)
xlabel('$t$','Interpreter','latex', 'Fontsize',fs)
grid on;
% legend(asy_seek,'PT-Seeker', 'Interpreter', 'latex')

%%
figure(2)

subplot(1,2,1)
hold on;
set(gca,'TickLabelInterpreter', 'latex');
% plot(t, u1,'LineWidth',2);
plot(tpt, v(tpt), 'LineWidth',3);
ylabel( '$\tilde{\nu}(t-t_0)$','Interpreter','latex','FontSize', fs)
xlabel('$\frac{t}{T}$','Interpreter','latex', 'Fontsize',fs)
% legend(asy_seek,'PT-Seeker', 'Interpreter', 'latex')
yline(0.3,'-.','LineWidth',2)
ylim([0,1])
grid on;

subplot(1,2,2)
hold on;
set(gca,'TickLabelInterpreter', 'latex');
% plot(t, u2,'LineWidth',2);
plot(tpt, kt(tpt), 'LineWidth',3);
ylabel( '$\frac{1 + t_0/T}{\tilde{\nu}^2(t-t_0)}$','Interpreter','latex','FontSize', fs)
xlabel('$\frac{t}{T}$','Interpreter','latex', 'Fontsize',fs)
yticks([0:2:10,11.11,12])
yline(11.11,'-.','LineWidth',2)
set(gca,'TickLabelInterpreter', 'latex');
grid on;




==> Matlab Plots/Source_Seekers_sat_ang_acc.m <==
%% Simulating Source Seeking Algorithm with a nonlinear drift term
% parameters
clear;
clc;
fs = 12/0.5;
set(0,'defaulttextinterpreter','latex')
set(0,'DefaultTextFontSize', fs)
set(0,'DefaultTextFontname', 'CMU Serif')
set(0,'DefaultAxesFontSize', fs)
set(0,'DefaultAxesFontName','CMU Serif')



kappa = 0;
E = kappa * eye(2); 

y = @(x, y) - 1/2 * (x.^2 + y.^2);
delta_F = @(x1,x2) -[x1; x2];

r = @(x,y) sqrt(x.^2 + y.^2);
%% Simulate non-linear drift term

 f_drift = @(t,x) E*delta_F(x(1),x(2));

%% Saturation Function
S = 4;
% S = 2; for k_h/2
sat = @(x) min(max(x, -S), S);
% 
% x = linspace(-S-1,S+1);
fs = 25;
% % 
% figure(1);
% plot(x,sat(x),'LineWidth',3)
% set(gca,'TickLabelInterpreter', 'latex');
% grid on;
% xlabel( '$x$','Interpreter','latex','FontSize', fs+5)
% ylabel('sat$(x)$','Interpreter','latex', 'Fontsize',fs+5)
% 
% % yticks([-3, 3])
% % yticklabels({'-S','S'})
% ylim([-S-0.5,S+0.5])

%% Nominal System
t0 = 0;
T = 1;

kh = 11.11;
% kh = kh/2;
% kh = 1;
mu = 0.001;
w = 30;
k = 1.4;
% k = 2 % for k_h/2
eps = 0.0004;

f = @(t,x) [f_drift(t,x) +  kh*sqrt(w) * [cos(x(3)); sin(x(3))];...
                                x(4);...
                               1/eps * sat((-x(4) +  kh*( w - k/mu *(y(x(1),x(2)) - x(5)))));...
                                kh/mu * (y(x(1),x(2)) - x(5))];


tspan = [0, 3*T];

x0 = [2;2;0;164;y(1,1)];

opts = odeset('RelTol',1e-6,'AbsTol',1e-9);

sol = ode45(f, tspan,x0, opts);


t = sol.x;
x1 = sol.y(1,:);
x2 = sol.y(2,:);
x3 = sol.y(3,:);
x4 = sol.y(4,:);
x5 = sol.y(5,:);
xdot = kh*sqrt(w) * cos(x3);
ydot = kh*sqrt(w) * sin(x3);



distance_exp = trapz(t,r(xdot,ydot))

u1 = kh*sqrt(w)*ones(1,size(t,2));
u2 = x4;
du2dt =   sat((-x4 +  kh.*( w - k/mu .* (y(x1,x2) - x5))));
%% PT-system


v = @(t)  max(0.3,(T - t + t0)./T);
kt = @(t) (1 + t0/T)./v(t).^2; 
% eps = 0.0001;
% x0 = [-2;-2;0;y(-2,-2)];
f = @(t,x) [f_drift(t,x) + sqrt(w) * kt(t)* [cos(x(3)); sin(x(3))];...
                                     x(4);...
                                     1/eps * sat(-x(4) +  kt(t)*( w - k/mu *(y(x(1),x(2)) - x(5)))) ;...
                                     kt(t)/mu * (y(x(1),x(2)) - x(5))];
                                
tspan = [0, T];


sol = ode45(f, tspan,x0, opts);


tpt = sol.x;
x1pt = sol.y(1,:);
x2pt = sol.y(2,:);
x3pt = sol.y(3,:);
x4pt = sol.y(4,:);
x5pt = sol.y(5,:);
u1pt = sqrt(w) *kt(tpt);
u2pt = x4pt;
du2dt_pt = sat( -x4pt +  kt(tpt).*( w - k/mu *(y(x1pt,x2pt) - x5pt)) );

xdot = sqrt(w) .* kt(tpt).* cos(x3pt);
ydot = sqrt(w) .* kt(tpt).* sin(x3pt);

distance_pt = trapz(tpt,r(xdot,ydot))
%% PLOTS
kh_s = sprintf(' $k_h = %.1f$',kh);
asy_seek = strcat('Seeker (56) with $C(t) = 1$', kh_s);

orange = [0.9290 0.6940 0.1250];
babyblue = [0.3010 0.7450 0.9330];
purple = [0.4940 0.1840 0.5560];
green = [0.4660 0.6740 0.1880];
%%

% subplot(1,2,2)
%%
figure(1);
set(gca,'TickLabelInterpreter', 'latex');
fs = 25;
hold on;
plot(t, y(x1,x2),'LineWidth',2.5,'color',green);
plot(tpt, y(x1pt,x2pt),'LineWidth',2.5,'color',purple);
grid on;
yline(0,'-.','LineWidth',2)
xlabel( '$t$','Interpreter','latex','FontSize', fs)
ylabel('$F(x) = -\frac{1}{2}x^T x$','Interpreter','latex', 'Fontsize',fs)
legend('$C(t) = k_h$','$C(t) = \frac{1 + \frac{t_0}{T}}{\tilde{\nu}(t-t_0)}$',...
        'Interpreter', 'latex','FontSize',20)

%%
%subplot(1,2,1) 
figure(2);
hold on;
set(gca,'TickLabelInterpreter', 'latex');
plot(x1,x2,'LineWidth',2,'color',green);
plot(x1pt,x2pt,'LineWidth',1.5,'color',purple);
xlabel( '$x_1$','Interpreter','latex','FontSize', fs)
ylabel('$x_2$','Interpreter','latex', 'Fontsize',fs)
plot(0, 0, 'x', 'MarkerSize',12,'LineWidth',2.5,'color',[0,0,0])
axis equal;
% axis equal;
grid on;
legend('$C(t) = k_h$','$C(t) = \frac{1 + \frac{t_0}{T}}{\tilde{\nu}(t-t_0)}$', 'Source $x^* = [0,0]^T$',...
        'Interpreter', 'latex','FontSize',20)


%% Input Plots
% 

% figure(3)
% 
% subplot(1,2,1)
% hold on;
% set(gca,'TickLabelInterpreter', 'latex');
% plot(t, u1,'LineWidth',3,'color',green);
% plot(tpt, u1pt, 'LineWidth',3,'color',purple);
% ylabel( '$u_1(t)$','Interpreter','latex','FontSize', fs)
% xlabel('$t$','Interpreter','latex', 'Fontsize',fs)
% legend('$C(t) = k_h$','$C(t) = \frac{1 + \frac{t_0}{T}}{\tilde{\nu}(t-t_0)}$', ...
%         'Interpreter', 'latex','FontSize',20)
% grid on;
% 
% subplot(1,2,2)
% hold on;
% set(gca,'TickLabelInterpreter', 'latex');
% plot(t, u2,'LineWidth',2,'color',green);
% plot(tpt, u2pt, 'LineWidth',2,'color',purple);
% ylabel( '$u_2(t)$','Interpreter','latex','FontSize', fs)
% xlabel('$t$','Interpreter','latex', 'Fontsize',fs)
% grid on;
% legend('$C(t) = k_h$','$C(t) = \frac{1 + \frac{t_0}{T}}{\tilde{\nu}(t-t_0)}$',...
%        'Interpreter', 'latex','FontSize',20)

%%
figure('Units','normalized','Position',[0 0 1 1])

subplot(1,2,1)
set(gca,'TickLabelInterpreter', 'latex');
plot(t, du2dt, 'LineWidth',2);
ylabel( '$\varepsilon \frac{d u_2}{dt}$','Interpreter','latex','FontSize', fs)
xlabel('$t$','Interpreter','latex', 'Fontsize',fs)
yline(-S,'-.','LineWidth',2)
yline(S,'-.','LineWidth',2)
ylim([-S-4,S+2])

%yticks([-4:4])
% yticklabels({'$-4$','$-3$','$-2$','$-1$','$0$','$1$','$2$','$3$','$4$'})
set(gca,'TickLabelInterpreter', 'latex');
legend('$C(t) = k_h$',...
       'Interpreter', 'latex','FontSize',20)

grid on;
a2 = axes();
a2.Position = [0.2 0.18 0.17 0.17]; % xlocation, ylocation, xsize, ysize
plot(a2,t,du2dt,'LineWidth',2);
xlim([0.2,0.24])
yline(a2,-S,'-.','LineWidth',2)
yline(a2,S,'-.','LineWidth',2)
ylim([-S-1,S+1])
yticks([-4,4])
yticklabels({'$-4$','$4$'})
set(gca,'TickLabelInterpreter', 'latex');
grid on;
% yticklabels({'$-4$','$-3$','$-2$','$-1$','$0$','$1$','$2$','$3$','$4$'})

% plot(t,gradient(u2),'-.','LineWidth',2);
subplot(1,2,2);
set(gca,'TickLabelInterpreter', 'latex');
plot(tpt, du2dt_pt, 'LineWidth',2);
ylabel( '$\varepsilon \frac{d u_2}{dt}$','Interpreter','latex','FontSize', fs)
xlabel('$t$','Interpreter','latex', 'Fontsize',fs)

yline(-S,'-.','LineWidth',2)
yline(S,'-.','LineWidth',2)
ylim([-S-1,S+ 1])
% yticks([-4:4])
% yticklabels({'$-4$','$-3$','$-2$','$-1$','$0$','$1$','$2$','$3$','$4$'})
set(gca,'TickLabelInterpreter', 'latex');
legend('$C(t) = \frac{1 + \frac{t_0}{T}}{\tilde{\nu}(t-t_0)}$',...
       'Interpreter', 'latex','FontSize',20)
grid on;
% legend(asy_seek,'PT-Seeker', 'Interpreter', 'latex')



==> Matlab Plots/Source_Seekers_sat_ang_vel.m <==
%% Simulating Source Seeking Algorithm with a nonlinear drift term
% parameters
clear;
clc;
set(0,'defaulttextinterpreter','latex')
set(0,'DefaultTextFontSize', 15)
set(0,'DefaultTextFontname', 'CMU Serif')
set(0,'DefaultAxesFontSize', 15)
set(0,'DefaultAxesFontName','CMU Serif')



kappa = 0;
E = kappa * eye(2); 

y = @(x, y) - 1/2 * (x.^2 + y.^2);

delta_F = @(x1,x2) -[x1; x2];

r = @(x,y) sqrt(x.^2 + y.^2);

%% Simulate non-linear drift term

f_drift = @(t,x) E*delta_F(x(1),x(2));

%% Saturation Function
S = 200;
sat = @(x) min( max(x, -S), S);

% x = linspace(-6,6)
% fs = 20;
% 
% plot(x,sat(x),'LineWidth',2)
% set(gca,'TickLabelInterpreter', 'latex');
% grid on;
% xlabel( '$x$','Interpreter','latex','FontSize', fs)
% ylabel('sat$(x)$','Interpreter','latex', 'Fontsize',fs)
% ylim([-5,5])
%% Nominal System with satured angular velocity
t0 = 0;
T = 1;
d = 0.4;
kh = 1/d^2;
mu = 0.0001;
w = 30;
k = 1.4;
eps = 0.0004;

f = @(t,x) [f_drift(t,x) +  kh*sqrt(w) * [cos(x(3)); sin(x(3))];...
                            kh * w -    sat(  kh* k/mu *( y(x(1),x(2)) - x(4) ) );
                                kh/mu * ( y(x(1),x(2)) - x(4) )];


tspan = [0, T];

x0 = [-2;-2;0;y(-2,-2)];

opts = odeset('RelTol',1e-6,'AbsTol',1e-9);

sol = ode45(f, tspan,x0, opts);


t = sol.x;
x1 = sol.y(1,:);
x2 = sol.y(2,:);
x3 = sol.y(3,:);
x4 = sol.y(4,:);

xdot = kh*sqrt(w) * cos(x3);
ydot = kh*sqrt(w) * sin(x3);



distance_exp = trapz(t,r(xdot,ydot));

u1 = kh*sqrt(w)*ones(1,size(t,2));
u2 =  kh*w - sat(  kh*( k/mu *(y(x1,x2) - x4) ) );

control_effort_kh = trapz(t,u2.^2)
%% PT-system


v = @(t)  max(d,(T - t + t0)./T);
kt = @(t) (1 + t0/T)./v(t).^2; 

% eps = 0.0001;
% x0 = [-2;-2;0;y(-2,-2)];
f = @(t,x) [f_drift(t,x) +  kt(t)*sqrt(w) * [cos(x(3)); sin(x(3))];...
                            kt(t)*w - sat(  kt(t)*( k/mu *(y(x(1),x(2)) - x(4)) ) );
                            kt(t)/mu * ( y(x(1),x(2)) - x(4) )];
                                
tspan = [0, T];


sol = ode45(f, tspan,x0, opts);


tpt = sol.x;
x1pt = sol.y(1,:);
x2pt = sol.y(2,:);
x3pt = sol.y(3,:);
x4pt = sol.y(4,:);

u1pt = sqrt(w) *kt(tpt);
% u2pt = kt(tpt).* (w -  sat(k/mu *( y(x1pt,x2pt) - x4pt ) ) );
u2pt =  kt(tpt).* w - sat( kt(tpt).* k/mu .*( y(x1pt,x2pt) - x4pt ) );

control_effort_PT = trapz(tpt,u2pt.^2)

xdot = sqrt(w) .* kt(tpt).* cos(x3pt);
ydot = sqrt(w) .* kt(tpt).* sin(x3pt);

distance_pt = trapz(tpt,r(xdot,ydot));
%% PLOTS
kh_s = sprintf(' $k_h = %.1f$',kh);
asy_seek = strcat('Asymptotic Seeker with', kh_s);
%% Trajectory Plots
figure(1);
subplot(1,2,1)
set(gca,'TickLabelInterpreter', 'latex');
fs = 20;
hold on;
plot(t, y(x1,x2),'LineWidth',2);
plot(tpt, y(x1pt,x2pt),'LineWidth',1);
grid on;
yline(0,'-.')
xlabel( '$t$','Interpreter','latex','FontSize', fs)
ylabel('$F(x) = -\frac{1}{2}(x_1^2 + x_2^2)$','Interpreter','latex', 'Fontsize',fs)
legend(asy_seek,'PT-Seeker', 'Interpreter', 'latex')

subplot(1,2,2)
hold on;
set(gca,'TickLabelInterpreter', 'latex');
plot(x1,x2,'LineWidth',2);
plot(x1pt,x2pt,'LineWidth',1);
xlabel( '$x_1$','Interpreter','latex','FontSize', fs)
ylabel('$x_2$','Interpreter','latex', 'Fontsize',fs)
% axis equal;
grid on;
legend(asy_seek,'PT-Seeker', 'Interpreter', 'latex')


%% Input Plots

figure(2);

% subplot(1,3,3)
% hold on;
% set(gca,'TickLabelInterpreter', 'latex');
% plot(t, u1,'LineWidth',2);
% plot(tpt, u1pt, 'LineWidth',1);
% ylabel( '$u_1(t)$','Interpreter','latex','FontSize', fs)
% xlabel('$t$','Interpreter','latex', 'Fontsize',fs)
% legend(asy_seek,'PT-Seeker', 'Interpreter', 'latex')
% grid on;
% 
% subplot(1,2,2)
hold on;
set(gca,'TickLabelInterpreter', 'latex');
plot(t, u2,'LineWidth',2);
plot(tpt, u2pt, 'LineWidth',1);
ylabel( '$u_2(t)$','Interpreter','latex','FontSize', fs)
xlabel('$t$','Interpreter','latex', 'Fontsize',fs)
grid on;
legend(asy_seek,'PT-Seeker', 'Interpreter', 'latex')

%% Angular Acceleration Plots
% figure(3)
% subplot(2,1,1)
% set(gca,'TickLabelInterpreter', 'latex');
% plot(t, du2dt, 'LineWidth',2);
% ylabel( '$\varepsilon \frac{d u_2}{dt}$','Interpreter','latex','FontSize', fs)
% xlabel('$t$','Interpreter','latex', 'Fontsize',fs)
% yline(-4,'-.')
% yline(4,'-.')
% ylim([-4.5,4.5])
% title(asy_seek)
% grid on;
% 
% % plot(t,gradient(u2),'-.','LineWidth',2);
% subplot(2,1,2);
% set(gca,'TickLabelInterpreter', 'latex');
% plot(tpt, du2dt_pt, 'LineWidth',1);
% ylabel( '$\varepsilon \frac{d u_2}{dt}$','Interpreter','latex','FontSize', fs)
% xlabel('$t$','Interpreter','latex', 'Fontsize',fs)
% title('PT-Seeker')
% yline(-4,'-.')
% yline(4,'-.')
% ylim([-4.5,4.5])
% grid on;
% legend(asy_seek,'PT-Seeker', 'Interpreter', 'latex')



==> Paper tex file - Arxiv sub/Matlab Plots/PT_SS_nonlinear_drift.m <==
%% Simulating Source Seeking Algorithm with a nonlinear drift term
% parameters
clear;
clc;
set(0,'defaulttextinterpreter','latex')
set(0,'DefaultTextFontSize', 15)
set(0,'DefaultTextFontname', 'CMU Serif')
set(0,'DefaultAxesFontSize', 15)
set(0,'DefaultAxesFontName','CMU Serif')



% kappa = -1; kappa that I have used for the simulation of the revised journal paper in Section 7
kappa = 0;
E = kappa * eye(2); 

y = @(x, y) 2.5 + 1/2*cos(2*pi/3.*x) - 1/2 * (x.^2 + y.^2);
y = @(x, y) 3 - 1/2 * (x.^2 + y.^2);
delta_F = @(x1,x2) -[pi/3*sin(2*pi/3*x1) + x1; x2];

r = @(x,y) sqrt(x.^2 + y.^2);
%% Simulate non-linear drift term

 f_drift = @(t,x) E*delta_F(x(1),x(2));


%% Nominal System
t0 = 0;
T = 1;


mu = 0.001;
w = 30;
k = 1.8;


f = @(t,x) [f_drift(t,x) +  sqrt(w) * [cos(x(3)); sin(x(3))];...
                                    w - k/mu *(y(x(1),x(2)) - x(4));...
                                    1/mu * (y(x(1),x(2)) - x(4))];

% tspan = [0, T + 0.5];
tspan = [0, T+4];

x0 = [-2;-2;0;y(-2,-2)];

opts = odeset('RelTol',1e-6,'AbsTol',1e-9);

sol = ode45(f, tspan,x0, opts);

kh = 1;
t = sol.x;
x1 = sol.y(1,:);
x2 = sol.y(2,:);
x3 = sol.y(3,:);
x4 = sol.y(4,:);
xdot = kh*sqrt(w) * cos(x3);
ydot = kh*sqrt(w) * sin(x3);
zdot = 1/mu * (y(x1,x2) - x4);
% r = sqrt(1 + (tan(x3)).^2);

distance_exp = trapz(t,r(xdot,ydot));
% plot(x1,x2)
% grid on;
% axis equal;
%plot(x1,x2);

% plot(t, y(x1,x2))
u1 = sqrt(w)*ones(1,size(t,2));
u2 = (w - k/mu .*(y(x1,x2) - x4));
%% PT-system

v = @(t)  max(0.3,(T - t + t0)./T);
kt = @(t) (1 + t0/T)./v(t).^2; 


f = @(t,x) [f_drift(t,x) + sqrt(w) *kt(t)* [cos(x(3)); sin(x(3))];...
                                    kt(t)*(w - k/mu *(y(x(1),x(2)) - x(4))) ;...
                                    kt(t)/mu * (y(x(1),x(2)) - x(4))];

                                
tspan = [0, T];


sol = ode45(f, tspan,x0, opts);


tpt = sol.x;
x1pt = sol.y(1,:);
x2pt = sol.y(2,:);
x3pt = sol.y(3,:);
x4pt = sol.y(4,:);
u1pt = sqrt(w) *kt(tpt);
u2pt = kt(tpt).*( w - k/mu .*(y(x1pt,x2pt) - x4pt));

xdot = sqrt(w) .* kt(tpt).* cos(x3pt);
ydot = sqrt(w) .* kt(tpt).* sin(x3pt);

distance_pt = trapz(tpt,r(xdot,ydot));
%% PLOTS
kh_s = sprintf(' $k_h = %.1f$',kh);
asy_seek = strcat('Asymptotic Seeker with', kh_s);
asy_seek = 'Asymptotic Seeker';

orange = [0.9290 0.6940 0.1250];
babyblue = [0.3010 0.7450 0.9330];
purple = [0.4940 0.1840 0.5560];
green = [0.4660 0.6740 0.1880];
%% Plots
%% Trajectories
fst = 12/0.64;
figure(1);
subplot(1,2,2)
set(gca,'TickLabelInterpreter', 'latex','FontSize',fst);
fs = 23;
hold on;
plot(t, y(x1,x2),'LineWidth',2,'color',green);
plot(tpt, y(x1pt,x2pt),'LineWidth',1.5,'color',purple);
grid on;
yline(3,'-.','LineWidth',2)
xlabel( '$t$','Interpreter','latex','FontSize', fs)
ylabel('$F(x)$','Interpreter','latex', 'Fontsize',fs)
legend(asy_seek,'PT Seeker', 'Interpreter', 'latex')

subplot(1,2,1)
hold on;
set(gca,'TickLabelInterpreter', 'latex','FontSize',fst);
plot(x1,x2,'LineWidth',2,'color',green);
plot(x1pt,x2pt,'LineWidth',1.5,'color',purple);
xlabel( '$x_1$','Interpreter','latex','FontSize', fs)
ylabel('$x_2$','Interpreter','latex', 'Fontsize',fs)
plot(0, 0, 'x', 'MarkerSize',12,'LineWidth',2.5,'color',[0,0,0])
% axis equal;
grid on;
legend(asy_seek,'PT Seeker','Source $x^* = [0,0]^T$', 'Interpreter', 'latex')


%% Input Plots
% 

figure(2)

subplot(1,2,1)
hold on;
set(gca,'TickLabelInterpreter', 'latex');
% plot(t, u1,'LineWidth',2);
plot(tpt, u1pt, 'LineWidth',2);
ylabel( '$u_1(t)$','Interpreter','latex','FontSize', fs)
xlabel('$t$','Interpreter','latex', 'Fontsize',fs)
% legend(asy_seek,'PT-Seeker', 'Interpreter', 'latex')
grid on;

subplot(1,2,2)
hold on;
set(gca,'TickLabelInterpreter', 'latex');
% plot(t, u2,'LineWidth',2);
plot(tpt, u2pt, 'LineWidth',2);
ylabel( '$u_2(t)$','Interpreter','latex','FontSize', fs)
xlabel('$t$','Interpreter','latex', 'Fontsize',fs)
grid on;
% legend(asy_seek,'PT-Seeker', 'Interpreter', 'latex')

%%
figure(2)

subplot(1,2,1)
hold on;
set(gca,'TickLabelInterpreter', 'latex');
% plot(t, u1,'LineWidth',2);
plot(tpt, v(tpt), 'LineWidth',3);
ylabel( '$\tilde{\nu}(t-t_0)$','Interpreter','latex','FontSize', fs)
xlabel('$\frac{t}{T}$','Interpreter','latex', 'Fontsize',fs)
% legend(asy_seek,'PT-Seeker', 'Interpreter', 'latex')
yline(0.3,'-.','LineWidth',2)
ylim([0,1])
grid on;

subplot(1,2,2)
hold on;
set(gca,'TickLabelInterpreter', 'latex');
% plot(t, u2,'LineWidth',2);
plot(tpt, kt(tpt), 'LineWidth',3);
ylabel( '$\frac{1 + t_0/T}{\tilde{\nu}^2(t-t_0)}$','Interpreter','latex','FontSize', fs)
xlabel('$\frac{t}{T}$','Interpreter','latex', 'Fontsize',fs)
yticks([0:2:10,11.11,12])
yline(11.11,'-.','LineWidth',2)
set(gca,'TickLabelInterpreter', 'latex');
grid on;




==> Paper tex file - Arxiv sub/Matlab Plots/Source_Seekers_sat_ang_acc.m <==
%% Simulating Source Seeking Algorithm with a nonlinear drift term
% parameters
clear;
clc;
fs = 12/0.5;
set(0,'defaulttextinterpreter','latex')
set(0,'DefaultTextFontSize', fs)
set(0,'DefaultTextFontname', 'CMU Serif')
set(0,'DefaultAxesFontSize', fs)
set(0,'DefaultAxesFontName','CMU Serif')



kappa = 0;
E = kappa * eye(2); 

y = @(x, y) - 1/2 * (x.^2 + y.^2);
delta_F = @(x1,x2) -[x1; x2];

r = @(x,y) sqrt(x.^2 + y.^2);
%% Simulate non-linear drift term

 f_drift = @(t,x) E*delta_F(x(1),x(2));

%% Saturation Function
S = 4;
% S = 2; for k_h/2
sat = @(x) min(max(x, -S), S);
% 
% x = linspace(-S-1,S+1);
fs = 25;
% % 
% figure(1);
% plot(x,sat(x),'LineWidth',3)
% set(gca,'TickLabelInterpreter', 'latex');
% grid on;
% xlabel( '$x$','Interpreter','latex','FontSize', fs+5)
% ylabel('sat$(x)$','Interpreter','latex', 'Fontsize',fs+5)
% 
% % yticks([-3, 3])
% % yticklabels({'-S','S'})
% ylim([-S-0.5,S+0.5])

%% Nominal System
t0 = 0;
T = 1;

kh = 11.11;
% kh = kh/2;
% kh = 1;
mu = 0.001;
w = 30;
k = 1.4;
% k = 2 % for k_h/2
eps = 0.0004;

f = @(t,x) [f_drift(t,x) +  kh*sqrt(w) * [cos(x(3)); sin(x(3))];...
                                x(4);...
                               1/eps * sat((-x(4) +  kh*( w - k/mu *(y(x(1),x(2)) - x(5)))));...
                                kh/mu * (y(x(1),x(2)) - x(5))];


tspan = [0, 3*T];

x0 = [2;2;0;164;y(1,1)];

opts = odeset('RelTol',1e-6,'AbsTol',1e-9);

sol = ode45(f, tspan,x0, opts);


t = sol.x;
x1 = sol.y(1,:);
x2 = sol.y(2,:);
x3 = sol.y(3,:);
x4 = sol.y(4,:);
x5 = sol.y(5,:);
xdot = kh*sqrt(w) * cos(x3);
ydot = kh*sqrt(w) * sin(x3);



distance_exp = trapz(t,r(xdot,ydot))

u1 = kh*sqrt(w)*ones(1,size(t,2));
u2 = x4;
du2dt =   sat((-x4 +  kh.*( w - k/mu .* (y(x1,x2) - x5))));
%% PT-system


v = @(t)  max(0.3,(T - t + t0)./T);
kt = @(t) (1 + t0/T)./v(t).^2; 
% eps = 0.0001;
% x0 = [-2;-2;0;y(-2,-2)];
f = @(t,x) [f_drift(t,x) + sqrt(w) * kt(t)* [cos(x(3)); sin(x(3))];...
                                     x(4);...
                                     1/eps * sat(-x(4) +  kt(t)*( w - k/mu *(y(x(1),x(2)) - x(5)))) ;...
                                     kt(t)/mu * (y(x(1),x(2)) - x(5))];
                                
tspan = [0, T];


sol = ode45(f, tspan,x0, opts);


tpt = sol.x;
x1pt = sol.y(1,:);
x2pt = sol.y(2,:);
x3pt = sol.y(3,:);
x4pt = sol.y(4,:);
x5pt = sol.y(5,:);
u1pt = sqrt(w) *kt(tpt);
u2pt = x4pt;
du2dt_pt = sat( -x4pt +  kt(tpt).*( w - k/mu *(y(x1pt,x2pt) - x5pt)) );

xdot = sqrt(w) .* kt(tpt).* cos(x3pt);
ydot = sqrt(w) .* kt(tpt).* sin(x3pt);

distance_pt = trapz(tpt,r(xdot,ydot))
%% PLOTS
kh_s = sprintf(' $k_h = %.1f$',kh);
asy_seek = strcat('Seeker (56) with $C(t) = 1$', kh_s);

orange = [0.9290 0.6940 0.1250];
babyblue = [0.3010 0.7450 0.9330];
purple = [0.4940 0.1840 0.5560];
green = [0.4660 0.6740 0.1880];
%%

% subplot(1,2,2)
%%
figure(1);
set(gca,'TickLabelInterpreter', 'latex');
fs = 25;
hold on;
plot(t, y(x1,x2),'LineWidth',2.5,'color',green);
plot(tpt, y(x1pt,x2pt),'LineWidth',2.5,'color',purple);
grid on;
yline(0,'-.','LineWidth',2)
xlabel( '$t$','Interpreter','latex','FontSize', fs)
ylabel('$F(x) = -\frac{1}{2}x^T x$','Interpreter','latex', 'Fontsize',fs)
legend('$C(t) = k_h$','$C(t) = \frac{1 + \frac{t_0}{T}}{\tilde{\nu}(t-t_0)}$',...
        'Interpreter', 'latex','FontSize',20)

%%
%subplot(1,2,1) 
figure(2);
hold on;
set(gca,'TickLabelInterpreter', 'latex');
plot(x1,x2,'LineWidth',2,'color',green);
plot(x1pt,x2pt,'LineWidth',1.5,'color',purple);
xlabel( '$x_1$','Interpreter','latex','FontSize', fs)
ylabel('$x_2$','Interpreter','latex', 'Fontsize',fs)
plot(0, 0, 'x', 'MarkerSize',12,'LineWidth',2.5,'color',[0,0,0])
axis equal;
% axis equal;
grid on;
legend('$C(t) = k_h$','$C(t) = \frac{1 + \frac{t_0}{T}}{\tilde{\nu}(t-t_0)}$', 'Source $x^* = [0,0]^T$',...
        'Interpreter', 'latex','FontSize',20)


%% Input Plots
% 

% figure(3)
% 
% subplot(1,2,1)
% hold on;
% set(gca,'TickLabelInterpreter', 'latex');
% plot(t, u1,'LineWidth',3,'color',green);
% plot(tpt, u1pt, 'LineWidth',3,'color',purple);
% ylabel( '$u_1(t)$','Interpreter','latex','FontSize', fs)
% xlabel('$t$','Interpreter','latex', 'Fontsize',fs)
% legend('$C(t) = k_h$','$C(t) = \frac{1 + \frac{t_0}{T}}{\tilde{\nu}(t-t_0)}$', ...
%         'Interpreter', 'latex','FontSize',20)
% grid on;
% 
% subplot(1,2,2)
% hold on;
% set(gca,'TickLabelInterpreter', 'latex');
% plot(t, u2,'LineWidth',2,'color',green);
% plot(tpt, u2pt, 'LineWidth',2,'color',purple);
% ylabel( '$u_2(t)$','Interpreter','latex','FontSize', fs)
% xlabel('$t$','Interpreter','latex', 'Fontsize',fs)
% grid on;
% legend('$C(t) = k_h$','$C(t) = \frac{1 + \frac{t_0}{T}}{\tilde{\nu}(t-t_0)}$',...
%        'Interpreter', 'latex','FontSize',20)

%%
figure('Units','normalized','Position',[0 0 1 1])

subplot(1,2,1)
set(gca,'TickLabelInterpreter', 'latex');
plot(t, du2dt, 'LineWidth',2);
ylabel( '$\varepsilon \frac{d u_2}{dt}$','Interpreter','latex','FontSize', fs)
xlabel('$t$','Interpreter','latex', 'Fontsize',fs)
yline(-S,'-.','LineWidth',2)
yline(S,'-.','LineWidth',2)
ylim([-S-4,S+2])

%yticks([-4:4])
% yticklabels({'$-4$','$-3$','$-2$','$-1$','$0$','$1$','$2$','$3$','$4$'})
set(gca,'TickLabelInterpreter', 'latex');
legend('$C(t) = k_h$',...
       'Interpreter', 'latex','FontSize',20)

grid on;
a2 = axes();
a2.Position = [0.2 0.18 0.17 0.17]; % xlocation, ylocation, xsize, ysize
plot(a2,t,du2dt,'LineWidth',2);
xlim([0.2,0.24])
yline(a2,-S,'-.','LineWidth',2)
yline(a2,S,'-.','LineWidth',2)
ylim([-S-1,S+1])
yticks([-4,4])
yticklabels({'$-4$','$4$'})
set(gca,'TickLabelInterpreter', 'latex');
grid on;
% yticklabels({'$-4$','$-3$','$-2$','$-1$','$0$','$1$','$2$','$3$','$4$'})

% plot(t,gradient(u2),'-.','LineWidth',2);
subplot(1,2,2);
set(gca,'TickLabelInterpreter', 'latex');
plot(tpt, du2dt_pt, 'LineWidth',2);
ylabel( '$\varepsilon \frac{d u_2}{dt}$','Interpreter','latex','FontSize', fs)
xlabel('$t$','Interpreter','latex', 'Fontsize',fs)

yline(-S,'-.','LineWidth',2)
yline(S,'-.','LineWidth',2)
ylim([-S-1,S+ 1])
% yticks([-4:4])
% yticklabels({'$-4$','$-3$','$-2$','$-1$','$0$','$1$','$2$','$3$','$4$'})
set(gca,'TickLabelInterpreter', 'latex');
legend('$C(t) = \frac{1 + \frac{t_0}{T}}{\tilde{\nu}(t-t_0)}$',...
       'Interpreter', 'latex','FontSize',20)
grid on;
% legend(asy_seek,'PT-Seeker', 'Interpreter', 'latex')



==> Paper tex file - Arxiv sub/Matlab Plots/Source_Seekers_sat_ang_vel.m <==
%% Simulating Source Seeking Algorithm with a nonlinear drift term
% parameters
clear;
clc;
set(0,'defaulttextinterpreter','latex')
set(0,'DefaultTextFontSize', 15)
set(0,'DefaultTextFontname', 'CMU Serif')
set(0,'DefaultAxesFontSize', 15)
set(0,'DefaultAxesFontName','CMU Serif')



kappa = 0;
E = kappa * eye(2); 

y = @(x, y) - 1/2 * (x.^2 + y.^2);

delta_F = @(x1,x2) -[x1; x2];

r = @(x,y) sqrt(x.^2 + y.^2);

%% Simulate non-linear drift term

f_drift = @(t,x) E*delta_F(x(1),x(2));

%% Saturation Function
S = 200;
sat = @(x) min( max(x, -S), S);

% x = linspace(-6,6)
% fs = 20;
% 
% plot(x,sat(x),'LineWidth',2)
% set(gca,'TickLabelInterpreter', 'latex');
% grid on;
% xlabel( '$x$','Interpreter','latex','FontSize', fs)
% ylabel('sat$(x)$','Interpreter','latex', 'Fontsize',fs)
% ylim([-5,5])
%% Nominal System with satured angular velocity
t0 = 0;
T = 1;
d = 0.4;
kh = 1/d^2;
mu = 0.0001;
w = 30;
k = 1.4;
eps = 0.0004;

f = @(t,x) [f_drift(t,x) +  kh*sqrt(w) * [cos(x(3)); sin(x(3))];...
                            kh * w -    sat(  kh* k/mu *( y(x(1),x(2)) - x(4) ) );
                                kh/mu * ( y(x(1),x(2)) - x(4) )];


tspan = [0, T];

x0 = [-2;-2;0;y(-2,-2)];

opts = odeset('RelTol',1e-6,'AbsTol',1e-9);

sol = ode45(f, tspan,x0, opts);


t = sol.x;
x1 = sol.y(1,:);
x2 = sol.y(2,:);
x3 = sol.y(3,:);
x4 = sol.y(4,:);

xdot = kh*sqrt(w) * cos(x3);
ydot = kh*sqrt(w) * sin(x3);



distance_exp = trapz(t,r(xdot,ydot));

u1 = kh*sqrt(w)*ones(1,size(t,2));
u2 =  kh*w - sat(  kh*( k/mu *(y(x1,x2) - x4) ) );

control_effort_kh = trapz(t,u2.^2)
%% PT-system


v = @(t)  max(d,(T - t + t0)./T);
kt = @(t) (1 + t0/T)./v(t).^2; 

% eps = 0.0001;
% x0 = [-2;-2;0;y(-2,-2)];
f = @(t,x) [f_drift(t,x) +  kt(t)*sqrt(w) * [cos(x(3)); sin(x(3))];...
                            kt(t)*w - sat(  kt(t)*( k/mu *(y(x(1),x(2)) - x(4)) ) );
                            kt(t)/mu * ( y(x(1),x(2)) - x(4) )];
                                
tspan = [0, T];


sol = ode45(f, tspan,x0, opts);


tpt = sol.x;
x1pt = sol.y(1,:);
x2pt = sol.y(2,:);
x3pt = sol.y(3,:);
x4pt = sol.y(4,:);

u1pt = sqrt(w) *kt(tpt);
% u2pt = kt(tpt).* (w -  sat(k/mu *( y(x1pt,x2pt) - x4pt ) ) );
u2pt =  kt(tpt).* w - sat( kt(tpt).* k/mu .*( y(x1pt,x2pt) - x4pt ) );

control_effort_PT = trapz(tpt,u2pt.^2)

xdot = sqrt(w) .* kt(tpt).* cos(x3pt);
ydot = sqrt(w) .* kt(tpt).* sin(x3pt);

distance_pt = trapz(tpt,r(xdot,ydot));
%% PLOTS
kh_s = sprintf(' $k_h = %.1f$',kh);
asy_seek = strcat('Asymptotic Seeker with', kh_s);
%% Trajectory Plots
figure(1);
subplot(1,2,1)
set(gca,'TickLabelInterpreter', 'latex');
fs = 20;
hold on;
plot(t, y(x1,x2),'LineWidth',2);
plot(tpt, y(x1pt,x2pt),'LineWidth',1);
grid on;
yline(0,'-.')
xlabel( '$t$','Interpreter','latex','FontSize', fs)
ylabel('$F(x) = -\frac{1}{2}(x_1^2 + x_2^2)$','Interpreter','latex', 'Fontsize',fs)
legend(asy_seek,'PT-Seeker', 'Interpreter', 'latex')

subplot(1,2,2)
hold on;
set(gca,'TickLabelInterpreter', 'latex');
plot(x1,x2,'LineWidth',2);
plot(x1pt,x2pt,'LineWidth',1);
xlabel( '$x_1$','Interpreter','latex','FontSize', fs)
ylabel('$x_2$','Interpreter','latex', 'Fontsize',fs)
% axis equal;
grid on;
legend(asy_seek,'PT-Seeker', 'Interpreter', 'latex')


%% Input Plots

figure(2);

% subplot(1,3,3)
% hold on;
% set(gca,'TickLabelInterpreter', 'latex');
% plot(t, u1,'LineWidth',2);
% plot(tpt, u1pt, 'LineWidth',1);
% ylabel( '$u_1(t)$','Interpreter','latex','FontSize', fs)
% xlabel('$t$','Interpreter','latex', 'Fontsize',fs)
% legend(asy_seek,'PT-Seeker', 'Interpreter', 'latex')
% grid on;
% 
% subplot(1,2,2)
hold on;
set(gca,'TickLabelInterpreter', 'latex');
plot(t, u2,'LineWidth',2);
plot(tpt, u2pt, 'LineWidth',1);
ylabel( '$u_2(t)$','Interpreter','latex','FontSize', fs)
xlabel('$t$','Interpreter','latex', 'Fontsize',fs)
grid on;
legend(asy_seek,'PT-Seeker', 'Interpreter', 'latex')

%% Angular Acceleration Plots
% figure(3)
% subplot(2,1,1)
% set(gca,'TickLabelInterpreter', 'latex');
% plot(t, du2dt, 'LineWidth',2);
% ylabel( '$\varepsilon \frac{d u_2}{dt}$','Interpreter','latex','FontSize', fs)
% xlabel('$t$','Interpreter','latex', 'Fontsize',fs)
% yline(-4,'-.')
% yline(4,'-.')
% ylim([-4.5,4.5])
% title(asy_seek)
% grid on;
% 
% % plot(t,gradient(u2),'-.','LineWidth',2);
% subplot(2,1,2);
% set(gca,'TickLabelInterpreter', 'latex');
% plot(tpt, du2dt_pt, 'LineWidth',1);
% ylabel( '$\varepsilon \frac{d u_2}{dt}$','Interpreter','latex','FontSize', fs)
% xlabel('$t$','Interpreter','latex', 'Fontsize',fs)
% title('PT-Seeker')
% yline(-4,'-.')
% yline(4,'-.')
% ylim([-4.5,4.5])
% grid on;
% legend(asy_seek,'PT-Seeker', 'Interpreter', 'latex')


